Quantum 3-SAT is QMA1-complete

Quantum satisfiability is a constraint satisfaction problem that generalizes classical boolean satisfiability. In the quantum k-SAT problem, each constraint is specified by a k-local projector and is satisfied by any state in its nullspace. Bravyi showed that quantum 2-SAT can be solved efficiently on a classical computer and that quantum k-SAT with k greater than or equal to 4 is QMA1-complete. Quantum 3-SAT was known to be contained in QMA1, but its computational hardness was unknown until now. We prove that quantum 3-SAT is QMA1-hard, and therefore complete for this complexity class.

==> anc/Q3SAT_supplementary.m <==
% Quantum 3SAT supplementary material: Lemma 1
% ----------------------------------------------------------------------
% David Gosset, Daniel Nagaj, 1/2013
% ----------------------------------------------------------------------
% investigate the Hamiltonian H_2q from Lemma 1
% restricted to the zero-energy subspace of the clock Hamiltonian
%    II x H_clock x II   +   II x II x H_clock 
% where the registers are
%     (2 data qubits) x (clock1) x (clock2)
% it acts on a (4 x 9 x 9) = 324 dimensional subspace
% and thus is a 324 x 324 matrix
% ----------------------------------------------------------------------

clear all

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% We prepare the matrix H_2q 
%% and check that it has exactly 4 zero-energy states
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

'A check of Lemma 1.'
'Investigate whether H_2q has only 4 zero-energy ground states.'
'Check that they are the state |psi_V^{XY}> defined above (4.20).'

% define the operators (for i=1,...,9)
%      Cless(i)    = C<=i 
%      Cgreater(i) = C>=i 
% that "project" out clock states above/below a given value
I9 = eye(9); % a 9x9 identity matrix
Cmore = @(i) I9(:,i)*I9(i,:)/2 + I9(:,i+1:9)*I9(i+1:9,:);
Cless = @(i) I9(:,i)*I9(i,:)/2 + I9(:,1:i-1)*I9(1:i-1,:);

% define the operator 
%      h(i) = h_i,i+1 (for i=1,...8)
% which checks the transition from the state "i" to the state "i+1"
h = @(i) (I9(:,i)-I9(:,i+1)) * (I9(i,:)-I9(i+1,:))/8;

% define the operators 
%      S^(1,3) and S^(7,9)
% that cut out the "corners" and connect the dots as in Figure 4.3
S13 = kron(Cless(1),Cmore(3)) + kron(Cmore(3),Cless(1)) ...
    + kron(h(1),Cless(2)) + kron(h(2),Cmore(2)) ...
    + kron(Cless(2),h(1)) + kron(Cmore(2),h(2));
S79 = kron(Cless(7),Cmore(9)) + kron(Cmore(9),Cless(7)) ...
    + kron(h(7),Cless(8)) + kron(h(8),Cmore(8)) ...
    + kron(Cless(8),h(7)) + kron(Cmore(8),h(8));

% define the operators 
%      h45(B) and h45(sigma^z) 
% acting on a single data qubit 
% ... it will be the target qubit for a controlled 2-qubit gate
% the operators also involve the clock registers
SZ  = [1 0;0 -1]; % sigma-z
BB  = [1 i;i 1]/sqrt(2); % the B gate
U1 = kron(eye(2),BB); % B acting on the second qubit
U2 = kron(eye(2),SZ); % sigma_Z on the second qubit

% project on the 4th and 5th state (with a prefactor)
P45 = I9(:,4) * I9(4,:) + I9(:,5) * I9(5,:);
% transition from the 5th to the 4th state
T54 = I9(:,4) * I9(5,:);
% transition from the 4th to the 5th state
T45 = T54';
% note that in practice, the operator P45 is 2-local
% and the operators T54 and T45 are 1-local, 
% acting on a single qubit in a unary clock subregister

hU1 = ( kron(kron(eye(4),P45),I9) - kron(kron(U1',T54),I9) - kron(kron(U1,T45),I9) ) /8;
hU2 = ( kron(kron(eye(4),I9),P45) - kron(kron(U2',I9),T54) - kron(kron(U2,I9),T45) ) /8;

% Make HV
P0 = [1 0; 0 0];
P1 = [0 0; 0 1];
horiz = kron( kron(P0,eye(2)), kron(h(3)+h(6),I9) ) ... % if the control qubit is 0, check h(3) and h(6)
        + hU1 ... 
        + kron( eye(4), ...  % for whatever values of the data qubits, make these transitions
                  kron( h(3), Cmore(7) ) ... 
                + kron( h(5), Cless(3) ) ...
                + kron( h(5), Cmore(7) ) ...
                + kron( h(6), Cmore(7) ) ...
              );
verti  = kron( kron(P1,eye(2)), kron(I9,h(3)+h(6)) ) ...
        + hU2 ...
        + kron( eye(4), ...
                  kron( Cmore(7), h(3) ) ...
                + kron( Cless(3), h(5) ) ...
                + kron( Cmore(7), h(5) ) ...
                + kron( Cmore(7), h(6) ) ...
              );

% Make H_2q
HH = kron( eye(4), S13 + S79 ) + horiz + verti;

%% Check that H_2q has exactly 4 zero energy states
Energies = eig(HH);
'The lowest 5 eigenvalues of H_2q are (the first 4 should be 0)'
format long
Energies(1:5)


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%  We now prepare the 4 states we believe are 0-energy ground states
%%  and check that their energy <psi|H|psi> is indeed 0.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% Define sets of indices corresponding to R0,G0,Y0,B0 and R1,G1,Y1,B1 from Figure 4.3 and (4.19)
% using indices (i,j) with i,j=1,...9
r0 = [1 1; 1 2; 2 1; 2 2; 3 2; 2 3; 3 3; 4 3; 4 2];
g0 = [5 2; 6 2; 7 2; 8 2; 5 3; 6 3; 7 3; 8 3;6 4;7 4; 8 4];
y0 = [2 7; 2 8; 3 7; 3 8; 4 7; 4 8];
b0 = [5 7; 5 8; 6 7; 6 8; 7 7; 7 8; 8 7; 8 8; 9 8; 8 9; 9 9; 6 6; 7 6; 8 6; 6 5; 7 5; 8 5];

r1 = [1 1; 1 2; 2 1; 2 2; 3 2; 2 3; 3 3; 3 4; 2 4];
g1 = [2 7; 2 8; 3 7; 3 8; 4 7; 4 8; 4 6; 3 6; 2 6; 2 5; 3 5];
y1 = [7 2; 8 2; 7 3; 8 3; 7 4; 8 4];
b1 = [5 7; 5 8; 6 7; 6 8; 7 7; 7 8; 8 7; 8 8; 9 8; 8 9; 9 9; 6 6; 7 6; 8 6; 5 6; 7 5; 8 5];

%% now convert them into vectors with indices k=1,..,81
R0vec = zeros(81,1);
G0vec = zeros(81,1);
Y0vec = zeros(81,1);
B0vec = zeros(81,1);

R1vec = zeros(81,1);
G1vec = zeros(81,1);
Y1vec = zeros(81,1);
B1vec = zeros(81,1);

% a function that converts from (i,j) with i,j = 1,..9 indexing to a single coordinate k in 1...81
from9x9to81 = @(x) x(:,2) + 9*(x(:,1)-1); 

R0vec(from9x9to81(r0)) = 1;
G0vec(from9x9to81(g0)) = 1;
Y0vec(from9x9to81(y0)) = 1;
B0vec(from9x9to81(b0)) = 1;

R1vec(from9x9to81(r1)) = 1;
G1vec(from9x9to81(g1)) = 1;
Y1vec(from9x9to81(y1)) = 1;
B1vec(from9x9to81(b1)) = 1;

% Make the four states |psi_V^{xy}>

% Define the two-qubit unitaries Q, Qtilde, and V from (4.20)
QQ = kron(P0,BB) + kron(P1,SZ);
Qt = kron(P0,BB'*SZ*BB) + kron(P1,SZ*BB*SZ);
VV = kron(P0,SZ*BB) + kron(P1,BB*SZ);

% Define the four zero-energy ground state candidates
s0 = [1 0]';
s1 = [0 1]';
psi00 = kron(kron(s0,s0),R0vec) + kron(QQ*kron(s0,s0),G0vec) + kron(Qt*kron(s0,s0),Y0vec) + kron(VV*kron(s0,s0),B0vec);
psi01 = kron(kron(s0,s1),R0vec) + kron(QQ*kron(s0,s1),G0vec) + kron(Qt*kron(s0,s1),Y0vec) + kron(VV*kron(s0,s1),B0vec);
psi10 = kron(kron(s1,s0),R1vec) + kron(QQ*kron(s1,s0),G1vec) + kron(Qt*kron(s1,s0),Y1vec) + kron(VV*kron(s1,s0),B1vec);
psi11 = kron(kron(s1,s1),R1vec) + kron(QQ*kron(s1,s1),G1vec) + kron(Qt*kron(s1,s1),Y1vec) + kron(VV*kron(s1,s1),B1vec);

%% Check that |psi_V^{xy}>  are the four zero energy states for H_2q
e00 = psi00' * HH * psi00;
e01 = psi01' * HH * psi01;
e10 = psi10' * HH * psi10;
e11 = psi11' * HH * psi11;
'The energies of the 4 proposed zero-energy states of H_2q are'
[e00 e01 e10 e11]'
% these should be zero


==> anc/ReadMe.txt <==
As discussed in the paper, Lemma 1 can be viewed as a statement about a specific 324 x 324 matrix. We include an ancillary Matlab file which diagonalizes this matrix.
